Revisiting L1 Loss in Super-Resolution: A Probabilistic View and Beyond

Super-resolution as an ill-posed problem has many high-resolution candidates for a low-resolution input. However, the popular $\ell_1$ loss used to best fit the given HR image fails to consider this fundamental property of non-uniqueness in image restoration. In this work, we fix the missing piece in $\ell_1$ loss by formulating super-resolution with neural networks as a probabilistic model. It shows that $\ell_1$ loss is equivalent to a degraded likelihood function that removes the randomness from the learning process. By introducing a data-adaptive random variable, we present a new objective function that aims at minimizing the expectation of the reconstruction error over all plausible solutions. The experimental results show consistent improvements on mainstream architectures, with no extra parameter or computing cost at inference time.

==> Sup/network1/crop_img.py <==
import cv2

img = './RCAN_Canon_010_HR_x3_SR.png'
patch_size = 160

x = 1420
y = 860

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./rcan_ours.png', im)

img = './SRRes_Canon_010_HR_x3_SR.png'

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./srres_ours.png', im)

==> Sup/network2/crop_img.py <==
import cv2

img = './Nikon_010_HR_x3_SR.png'
patch_size = 120

x = 152
y = 130

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./ours.png', im)

==> Sup/network3/crop_img.py <==
import cv2

img = './RCAN_Canon_005_HR_x3_SR.png'
patch_size = 80

x = 685
y = 388

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./rcan_ours.png', im)

img = './SRRes_Canon_005_HR_x3_SR.png'

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./srres_ours.png', im)

==> img/Vis_cmp_x2/draw_representative_patches4.py <==
import cv2

padd_szie_pool = [
                    20,
                    20,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    0,
                    ]

patch_size_pool = [ 50,
                    50,
                    
                    40,
                    40,
                    30,
                    50,
                    50,
                    50,
                    40,
                    50,
                    ]

box_border_pool = [ 10,
                    10,
                    
                    10,
                    10,
                    10,
                    10,
                    10,
                    10,
                    10,
                    10,
                    ]

idx_pool = [
            (3, 77),
            (248, 440),
            (164, 225),
            (288, 638),
            (60, 539),
            (371, 8),
            (218, 518),
            (402, 88),
            (91, 175),
            (407, 122),
            ]

img_name = [
            "1.png",
            "2.png",
            "3.png",
            "4.png",
            "5.png",
            "6.png",
            "7.png",
            "8.png",
            "9.png",
            "10.png",
            ]

target_img_name = [
            "1_cropped.png",
            "2_cropped.png",
            "3_cropped.png",
            "4_cropped.png",
            "5_cropped.png",
            "6_cropped.png",
            "7_cropped.png",
            "8_cropped.png",
            "9_cropped.png",
            "10_cropped.png",
            ]

GT_pool = [
                "./GT/1.png",
                "./GT/2.png",
                "./GT/3.png",
                "./GT/4.png",
                "./GT/5.png",
                "./GT/6.png",
                "./GT/7.png",
                "./GT/8.png",
                "./GT/9.png",
                "./GT/10.png",
            ]

img1_pool = [
                "./CARN/1.png",
                "./CARN_ours/1.png",
            ]

img2_pool = [
                "./EDSR/2.png",
                "./EDSR_ours/2.png",
            ]

img3_pool = [
                "./EDSR/3.png",
                "./EDSR_ours/3.png",
            ]

img4_pool = [
                "./EDSR/4.png",
                "./EDSR_ours/4.png",
            ]

img5_pool = [
                "./EDSR/5.png",
                "./EDSR_ours/5.png",
            ]

img6_pool = [
                "./EDSR/6.png",
                "./EDSR_ours/6.png",
            ]

img7_pool = [
                "./VDSR/7.png",
                "./VDSR_ours/7.png",
            ]

img8_pool = [
                "./VDSR/8.png",
                "./VDSR_ours/8.png",
            ]

img9_pool = [
                "./VDSR/9.png",
                "./VDSR_ours/9.png",
            ]

img10_pool = [
                "./VDSR/10.png",
                "./VDSR_ours/10.png",
            ]

for i, img in enumerate(GT_pool):
    patch_size = patch_size_pool[i]

    im = cv2.imread(img)

    im_cropped = im[idx_pool[i][0]:idx_pool[i][0]+patch_size, idx_pool[i][1]:idx_pool[i][1]+patch_size+padd_szie_pool[i], :]
    cv2.imwrite(img.replace(".png", "_cropped.png"), im_cropped)

    start_point = (idx_pool[i][1], idx_pool[i][0])
    end_point = (idx_pool[i][1]+patch_size+padd_szie_pool[i], idx_pool[i][0]+patch_size)
    im_rectangled = cv2.rectangle(im, start_point, end_point, (255, 255, 0), box_border_pool[i])
    dim = (int(float(128)/float(patch_size)*float(patch_size+padd_szie_pool[i])), 128)
    resized = cv2.resize(im_rectangled, dim, interpolation = cv2.INTER_CUBIC)
    cv2.imwrite(img.replace(".png", "_resized.png"), resized)

    

idx = 0

patch_size = patch_size_pool[idx]

for i, img in enumerate(img1_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+padd_szie_pool[i], :]
    cv2.imwrite(targe_img_name, im)

idx = 1

patch_size = patch_size_pool[idx]

for i, img in enumerate(img2_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+padd_szie_pool[i], :]
    cv2.imwrite(targe_img_name, im)

idx = 2

patch_size = patch_size_pool[idx]

for i, img in enumerate(img3_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 3

patch_size = patch_size_pool[idx]

for i, img in enumerate(img4_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 4

patch_size = patch_size_pool[idx]

for i, img in enumerate(img5_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 5

patch_size = patch_size_pool[idx]

for i, img in enumerate(img6_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 6

patch_size = patch_size_pool[idx]

for i, img in enumerate(img7_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 7

patch_size = patch_size_pool[idx]

for i, img in enumerate(img8_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 8

patch_size = patch_size_pool[idx]

for i, img in enumerate(img9_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 9

patch_size = patch_size_pool[idx]

for i, img in enumerate(img10_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

==> img/Vis_cmp_x3/draw_representative_patches4.py <==
import cv2

patch_size_pool = [ 50,
                    50,
                    50,
                    ]

box_border_pool = [ 12,
                    12,
                    12,
                    ]

idx_pool = [
            (114, 82),
            (122, 92),
            (484, 907),
            ]

img_name = [
            "1.png",
            "2.png",
            "3.png",
            ]

target_img_name = [
            "1_cropped.png",
            "2_cropped.png",
            "3_cropped.png",
            ]

GT_pool = [
                "./GT/1.png",
                "./GT/2.png",
                "./GT/3.png",
            ]

img1_pool = [
                "./CARN/1.png",
                "./CARN_ours/1.png",
            ]

img2_pool = [
                "./CARN/2.png",
                "./CARN_ours/2.png",
            ]

img3_pool = [
                "./EDSR/3.png",
                "./EDSR_ours/3.png",
            ]

img4_pool = [
                "./Vis_cmp_x2/EDSR/4.png",
                "./Vis_cmp_x2/EDSR_ours/4.png",
            ]

img5_pool = [
                "./Vis_cmp_x2/VDSR/5.png",
                "./Vis_cmp_x2/VDSR_ours/5.png",
            ]

img6_pool = [
                "./Vis_cmp_x2/VDSR/6.png",
                "./Vis_cmp_x2/VDSR_ours/6.png",
            ]

img7_pool = [
                "./Vis_cmp_x2/VDSR/7.png",
                "./Vis_cmp_x2/VDSR_ours/7.png",
            ]

img8_pool = [
                "./Vis_cmp_x2/VDSR/8.png",
                "./Vis_cmp_x2/VDSR_ours/8.png",
            ]

# img9_pool = [
#                 "./Vis_cmp_x2/VDSR/9.png",
#                 "./Vis_cmp_x2/VDSR_ours/9.png",
#             ]

# img10_pool = [
#                 "./Vis_cmp_x2/VDSR/10.png",
#                 "./Vis_cmp_x2/VDSR_ours/10.png",
#             ]

for i, img in enumerate(GT_pool):
    patch_size = patch_size_pool[i]

    im = cv2.imread(img)

    im_cropped = im[idx_pool[i][0]:idx_pool[i][0]+patch_size, idx_pool[i][1]:idx_pool[i][1]+patch_size+20, :]
    cv2.imwrite(img.replace(".png", "_cropped.png"), im_cropped)

    start_point = (idx_pool[i][1], idx_pool[i][0])
    end_point = (idx_pool[i][1]+patch_size+20, idx_pool[i][0]+patch_size)
    im_rectangled = cv2.rectangle(im, start_point, end_point, (255, 255, 0), box_border_pool[i])
    dim = (int(float(128)/float(patch_size)*float(patch_size+20)), 128)
    resized = cv2.resize(im_rectangled, dim, interpolation = cv2.INTER_CUBIC)
    cv2.imwrite(img.replace(".png", "_resized.png"), resized)
    

idx = 0

for i, img in enumerate(img1_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+20, :]
    cv2.imwrite(targe_img_name, im)

idx = 1

for i, img in enumerate(img2_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+20, :]
    cv2.imwrite(targe_img_name, im)

idx = 2

for i, img in enumerate(img3_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+20, :]
    cv2.imwrite(targe_img_name, im)

# idx = 2

# for i, img in enumerate(img3_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 3

# for i, img in enumerate(img4_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 4

# for i, img in enumerate(img5_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# patch_size = 40

# idx = 5

# for i, img in enumerate(img6_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 6

# for i, img in enumerate(img7_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 7

# for i, img in enumerate(img8_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 8

# for i, img in enumerate(img9_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 9

# for i, img in enumerate(img10_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

==> img/Vis_cmp_x4/draw_representative_patches4.py <==
import cv2

patch_size_pool = [  60,
                     60,
                    ]

box_border_pool = [ 13,
                    13,
                    ]

idx_pool = [
            (46, 540),
            (438, 778),
            ]

img_name = [
            "1.png",
            "2.png",
            ]

target_img_name = [
            "1_cropped.png",
            "2_cropped.png",
            ]

GT_pool = [
                "./GT/1.png",
                "./GT/2.png",
            ]

img1_pool = [
                "./CARN/1.png",
                "./CARN_ours/1.png",
            ]

img2_pool = [
                "./EDSR/2.png",
                "./EDSR_ours/2.png",
            ]

img3_pool = [
                "./Vis_cmp_x2/EDSR/3.png",
                "./Vis_cmp_x2/EDSR_ours/3.png",
            ]

img4_pool = [
                "./Vis_cmp_x2/EDSR/4.png",
                "./Vis_cmp_x2/EDSR_ours/4.png",
            ]

img5_pool = [
                "./Vis_cmp_x2/VDSR/5.png",
                "./Vis_cmp_x2/VDSR_ours/5.png",
            ]

img6_pool = [
                "./Vis_cmp_x2/VDSR/6.png",
                "./Vis_cmp_x2/VDSR_ours/6.png",
            ]

img7_pool = [
                "./Vis_cmp_x2/VDSR/7.png",
                "./Vis_cmp_x2/VDSR_ours/7.png",
            ]

img8_pool = [
                "./Vis_cmp_x2/VDSR/8.png",
                "./Vis_cmp_x2/VDSR_ours/8.png",
            ]

# img9_pool = [
#                 "./Vis_cmp_x2/VDSR/9.png",
#                 "./Vis_cmp_x2/VDSR_ours/9.png",
#             ]

# img10_pool = [
#                 "./Vis_cmp_x2/VDSR/10.png",
#                 "./Vis_cmp_x2/VDSR_ours/10.png",
#             ]

for i, img in enumerate(GT_pool):
    patch_size = patch_size_pool[i]

    im = cv2.imread(img)

    im_cropped = im[idx_pool[i][0]:idx_pool[i][0]+patch_size, idx_pool[i][1]:idx_pool[i][1]+patch_size+20, :]
    cv2.imwrite(img.replace(".png", "_cropped.png"), im_cropped)

    start_point = (idx_pool[i][1], idx_pool[i][0])
    end_point = (idx_pool[i][1]+patch_size+20, idx_pool[i][0]+patch_size)
    im_rectangled = cv2.rectangle(im, start_point, end_point, (255, 255, 0), box_border_pool[i])
    dim = (int(float(128)/float(patch_size)*float(patch_size+20)), 128)
    resized = cv2.resize(im_rectangled, dim, interpolation = cv2.INTER_CUBIC)
    cv2.imwrite(img.replace(".png", "_resized.png"), resized)

    

idx = 0

for i, img in enumerate(img1_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+20, :]
    cv2.imwrite(targe_img_name, im)

idx = 1

for i, img in enumerate(img2_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size+20, :]
    cv2.imwrite(targe_img_name, im)

# idx = 2

# for i, img in enumerate(img3_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 3

# for i, img in enumerate(img4_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 4

# for i, img in enumerate(img5_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# patch_size = 40

# idx = 5

# for i, img in enumerate(img6_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 6

# for i, img in enumerate(img7_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 7

# for i, img in enumerate(img8_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 8

# for i, img in enumerate(img9_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 9

# for i, img in enumerate(img10_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

==> img/dataset11/crop_img.py <==
import cv2

img = './0050_Result.png'
patch_size = 100

x = 1098
y = 236

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./ours.png', im)

==> img/dataset4/crop_img.py <==
import cv2

img = './Nikon_008_HR_x4_SR.png'
patch_size = 100

x = 510
y = 840

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./ours.png', im)

==> img/network2/crop_img.py <==
import cv2

img = './Nikon_010_HR_x3_SR.png'
patch_size = 120

x = 152
y = 128

im = cv2.imread(img)
im = im[x:x+patch_size, y:y+patch_size, :]
cv2.imwrite('./ours.png', im)

==> img/supp/Vis_cmp_X3/draw_representative_patches4.py <==
import cv2

patch_size_pool = [ 
                50,
                50,
                50,
                50,
                50,
                70,
                50,
                50,
                50,
                
                    ]

box_border_pool = [ 
                12,
                12,
                12,
                12,
                12,
                12,
                12,
                12,
                12,
                
                    ]

idx_pool = [
            (20, 27),
            (89, 164),
            (624, 945),
            (967, 319),
            (728, 50),
            (726, 79),
            (680, 88),
            (540, 457),
            (567, 584),
            ]

img_name = [
            "1.png",
            "2.png",
            "3.png",
            "4.png",
            "5.png",
            "6.png",
            "7.png",
            "8.png",
            "9.png",
            ]

target_img_name = [
            "1_cropped.png",
            "2_cropped.png",
            "3_cropped.png",
            "4_cropped.png",
            "5_cropped.png",
            "6_cropped.png",
            "7_cropped.png",
            "8_cropped.png",
            "9_cropped.png",
            ]

GT_pool = [
                "./GT/1.png",
                "./GT/2.png",
                "./GT/3.png",
                "./GT/4.png",
                "./GT/5.png",
                "./GT/6.png",
                "./GT/7.png",
                "./GT/8.png",
                "./GT/9.png",
            ]

img1_pool = [
                "./RCAN/1.png",
                "./RCAN_ours/1.png",
            ]

img2_pool = [
                "./RCAN/2.png",
                "./RCAN_ours/2.png",
            ]

img3_pool = [
                "./RCAN/3.png",
                "./RCAN_ours/3.png",
            ]

img4_pool = [
                "./RCAN/4.png",
                "./RCAN_ours/4.png",
            ]

img5_pool = [
                "./RCAN/5.png",
                "./RCAN_ours/5.png",
            ]

img6_pool = [
                "./RCAN/6.png",
                "./RCAN_ours/6.png",
            ]

img7_pool = [
                "./RCAN/7.png",
                "./RCAN_ours/7.png",
            ]

img8_pool = [
                "./RCAN/8.png",
                "./RCAN_ours/8.png",
            ]

img9_pool = [
                "./RCAN/9.png",
                "./RCAN_ours/9.png",
            ]

for i, img in enumerate(GT_pool):
    patch_size = patch_size_pool[i]

    im = cv2.imread(img)

    im_cropped = im[idx_pool[i][0]:idx_pool[i][0]+patch_size, idx_pool[i][1]:idx_pool[i][1]+patch_size, :]
    cv2.imwrite(img.replace(".png", "_cropped.png"), im_cropped)

    start_point = (idx_pool[i][1], idx_pool[i][0])
    end_point = (idx_pool[i][1]+patch_size, idx_pool[i][0]+patch_size)
    im_rectangled = cv2.rectangle(im, start_point, end_point, (255, 255, 0), box_border_pool[i])
    dim = (int(float(128)/float(patch_size)*float(patch_size)), 128)
    resized = cv2.resize(im_rectangled, dim, interpolation = cv2.INTER_CUBIC)
    cv2.imwrite(img.replace(".png", "_resized.png"), resized)
    

idx = 0
patch_size = patch_size_pool[idx]

for i, img in enumerate(img1_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 1
patch_size = patch_size_pool[idx]

for i, img in enumerate(img2_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 2
patch_size = patch_size_pool[idx]

for i, img in enumerate(img3_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 3
patch_size = patch_size_pool[idx]

for i, img in enumerate(img4_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 4
patch_size = patch_size_pool[idx]

for i, img in enumerate(img5_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 5
patch_size = patch_size_pool[idx]

for i, img in enumerate(img6_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 6
patch_size = patch_size_pool[idx]

for i, img in enumerate(img7_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 7
patch_size = patch_size_pool[idx]

for i, img in enumerate(img8_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 8
patch_size = patch_size_pool[idx]

for i, img in enumerate(img9_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

# idx = 2

# for i, img in enumerate(img3_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 3

# for i, img in enumerate(img4_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 4

# for i, img in enumerate(img5_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# patch_size = 40

# idx = 5

# for i, img in enumerate(img6_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 6

# for i, img in enumerate(img7_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 7

# for i, img in enumerate(img8_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 8

# for i, img in enumerate(img9_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 9

# for i, img in enumerate(img10_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

==> img/supp/Vis_cmp_X3/draw_representative_patches4v2.py <==
import cv2

patch_size_pool = [ 
                60,
                60,
                50,
                70,
                70,
                50,
                50,
                50,
                50,
                
                    ]

box_border_pool = [ 
                12,
                12,
                18,
                12,
                12,
                12,
                12,
                12,
                12,
                    ]

idx_pool = [
            (20, 335),
            (151, 338),
            (409, 389),
            (402, 717),
            (212, 568),
            (558, 853),
            (161, 307),
            (348, 937),
            (589, 113),
            ]

img_name = [
            "1.png",
            "2.png",
            "3.png",
            "4.png",
            "5.png",
            "6.png",
            "7.png",
            "8.png",
            "9.png",
            ]

target_img_name = [
            "1_cropped.png",
            "2_cropped.png",
            "3_cropped.png",
            "4_cropped.png",
            "5_cropped.png",
            "6_cropped.png",
            "7_cropped.png",
            "8_cropped.png",
            "9_cropped.png",
            ]

GT_pool = [
                "./GT2/1.png",
                "./GT2/2.png",
                "./GT2/3.png",
                "./GT2/4.png",
                "./GT2/5.png",
                "./GT2/6.png",
                "./GT2/7.png",
                "./GT2/8.png",
                "./GT2/9.png",
            ]

img1_pool = [
                "./EDSR-baseline/1.png",
                "./EDSR-baseline_ours/1.png",
            ]

img2_pool = [
                "./EDSR-baseline/2.png",
                "./EDSR-baseline_ours/2.png",
            ]

img3_pool = [
                "./EDSR-baseline/3.png",
                "./EDSR-baseline_ours/3.png",
            ]

img4_pool = [
                "./EDSR-baseline/4.png",
                "./EDSR-baseline_ours/4.png",
            ]

img5_pool = [
                "./EDSR-baseline/5.png",
                "./EDSR-baseline_ours/5.png",
            ]

img6_pool = [
                "./EDSR-baseline/6.png",
                "./EDSR-baseline_ours/6.png",
            ]

img7_pool = [
                "./EDSR-baseline/7.png",
                "./EDSR-baseline_ours/7.png",
            ]

img8_pool = [
                "./EDSR-baseline/8.png",
                "./EDSR-baseline_ours/8.png",
            ]

img9_pool = [
                "./EDSR-baseline/9.png",
                "./EDSR-baseline_ours/9.png",
            ]

for i, img in enumerate(GT_pool):
    patch_size = patch_size_pool[i]

    im = cv2.imread(img)

    im_cropped = im[idx_pool[i][0]:idx_pool[i][0]+patch_size, idx_pool[i][1]:idx_pool[i][1]+patch_size, :]
    cv2.imwrite(img.replace(".png", "_cropped.png"), im_cropped)

    start_point = (idx_pool[i][1], idx_pool[i][0])
    end_point = (idx_pool[i][1]+patch_size, idx_pool[i][0]+patch_size)
    im_rectangled = cv2.rectangle(im, start_point, end_point, (255, 255, 0), box_border_pool[i])
    dim = (int(float(128)/float(patch_size)*float(patch_size)), 128)
    resized = cv2.resize(im_rectangled, dim, interpolation = cv2.INTER_CUBIC)
    cv2.imwrite(img.replace(".png", "_resized.png"), resized)
    

idx = 0
patch_size = patch_size_pool[idx]

for i, img in enumerate(img1_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 1
patch_size = patch_size_pool[idx]

for i, img in enumerate(img2_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 2
patch_size = patch_size_pool[idx]

for i, img in enumerate(img3_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 3
patch_size = patch_size_pool[idx]

for i, img in enumerate(img4_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 4
patch_size = patch_size_pool[idx]

for i, img in enumerate(img5_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 5
patch_size = patch_size_pool[idx]

for i, img in enumerate(img6_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 6
patch_size = patch_size_pool[idx]

for i, img in enumerate(img7_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 7
patch_size = patch_size_pool[idx]

for i, img in enumerate(img8_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

idx = 8
patch_size = patch_size_pool[idx]

for i, img in enumerate(img9_pool):
    im = cv2.imread(img)
    targe_img_name = img.replace(img_name[idx], target_img_name[idx])
    im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
    cv2.imwrite(targe_img_name, im)

# idx = 2

# for i, img in enumerate(img3_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 3

# for i, img in enumerate(img4_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 4

# for i, img in enumerate(img5_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# patch_size = 40

# idx = 5

# for i, img in enumerate(img6_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 6

# for i, img in enumerate(img7_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 7

# for i, img in enumerate(img8_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 8

# for i, img in enumerate(img9_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)

# idx = 9

# for i, img in enumerate(img10_pool):
#     im = cv2.imread(img)
#     targe_img_name = img.replace(img_name[idx], target_img_name[idx])
#     im = im[idx_pool[idx][0]:idx_pool[idx][0]+patch_size, idx_pool[idx][1]:idx_pool[idx][1]+patch_size, :]
#     cv2.imwrite(targe_img_name, im)
